SRT-H: A Hierarchical Framework for Autonomous Surgery via Language Conditioned Imitation Learning

Research on autonomous surgery has largely focused on simple task automation in controlled environments. However, real-world surgical applications demand dexterous manipulation over extended durations and generalization to the inherent variability of human tissue. These challenges remain difficult to address using existing logic-based or conventional end-to-end learning approaches. To address this gap, we propose a hierarchical framework for performing dexterous, long-horizon surgical steps. Our approach utilizes a high-level policy for task planning and a low-level policy for generating robot trajectories. The high-level planner plans in language space, generating task-level or corrective instructions that guide the robot through the long-horizon steps and correct for the low-level policy's errors. We validate our framework through ex vivo experiments on cholecystectomy, a commonly-practiced minimally invasive procedure, and conduct ablation studies to evaluate key components of the system. Our method achieves a 100\% success rate across eight unseen ex vivo gallbladders, operating fully autonomously without human intervention. This work demonstrates step-level autonomy in a surgical procedure, marking a milestone toward clinical deployment of autonomous surgical systems.

==> trajectoryplots/script_and_data/plot_sr.py <==
import numpy as np
import scipy

arrow_length = 1.0
arrow_width = 0.4
arrow_head_size = 0.1
marker_size = 0.4
line_width = 0.5
boundary_marker_size = 1.5

subsample_points = 10
subsample_arrows = 5 * subsample_points

srt_task_1 = "./kinematics_psm1_psm2_10_clipping_first_clip_right_tube_recovery-SRT.csv"
jeff_task_1 = "./kinematics_psm1_psm2_10_clipping_first_clip_right_tube_recovery-Jeff.csv"

srt_task_2 = "./kinematics_psm1_psm2_14_clipping_third_clip_right_tube_recovery-SRT.csv"
jeff_task_2 = "./kinematics_psm1_psm2_14_clipping_third_clip_right_tube_recovery-Jeff.csv"

srt_task_3 = "./kinematics_psm1_psm2_16_go_to_the_cutting_position_right_tube_recovery-SRT.csv"
jeff_task_3 = "./kinematics_psm1_psm2_16_go_to_the_cutting_position_right_tube_recovery-Jeff.csv"

for id, (srt, jeff) in enumerate([(srt_task_1, jeff_task_1), (srt_task_2, jeff_task_2), (srt_task_3, jeff_task_3)]):

    # x, y, z, qx, qy, qz, qw, x, y, z, qx, qy, qz, qw
    srt_data = np.genfromtxt(srt, delimiter=",", skip_header=1)
    jeff_data = np.genfromtxt(jeff, delimiter=",", skip_header=1)

    setup = {
        "Right SRT": {
            "color": "red",
            "line_style": "solid",
        },
        "Left SRT": {
            "color": "blue",
            "line_style": "solid",
        },
        "Right Jeff": {
            "color": "orange",
            "line_style": "solid",
        },
        "Left Jeff": {
            "color": "cyan",
            "line_style": "solid",
        },
    }

    arrow_commands = []
    plot_3d_commands = []

    for arm, arm_setup in setup.items():

        # add random noise on points
        if arm == "Right SRT":
            data = srt_data[:, 0:7]
        elif arm == "Left SRT":
            data = srt_data[:, 7:14]
        elif arm == "Right Jeff":
            data = jeff_data[:, 0:7]
        elif arm == "Left Jeff":
            data = jeff_data[:, 7:14]
        else:
            raise ValueError(f"Unknown arm")

        points = data[:, 0:3] * 1000  # m -> mm
        orientations = data[:, 3:7]

        points[:, 2] *= -1
        points[:, 0] *= -1

        if arm == "Right SRT" or arm == "Right Jeff":
            points[:, 0] += 30.0
        elif arm == "Left SRT" or arm == "Left Jeff":
            points[:, 0] -= 50.0

        point_indices = np.arange(0, len(points), subsample_points)
        arrow_indices = np.arange(0, len(points), subsample_arrows)

        original_x_axis = np.array([1, 0, 0])
        original_y_axis = np.array([0, 1, 0])
        original_z_axis = np.array([0, 0, 1])

        for i in arrow_indices:
            point = points[i]
            orientation = orientations[i]

            rotated_x_axis = scipy.spatial.transform.Rotation.from_quat(orientation).apply(original_x_axis) * arrow_length
            rotated_y_axis = scipy.spatial.transform.Rotation.from_quat(orientation).apply(original_y_axis) * arrow_length
            rotated_z_axis = scipy.spatial.transform.Rotation.from_quat(orientation).apply(original_z_axis) * arrow_length

            x_arrow_command = rf"\draw[red, line width={arrow_width}pt] (axis cs: {point[0]}, {point[1]}, {point[2]}) -- (axis cs: {point[0] + rotated_x_axis[0]}, {point[1] + rotated_x_axis[1]}, {point[2] + rotated_x_axis[2]});"
            y_arrow_command = rf"\draw[green, line width={arrow_width}pt] (axis cs: {point[0]}, {point[1]}, {point[2]}) -- (axis cs: {point[0] + rotated_y_axis[0]}, {point[1] + rotated_y_axis[1]}, {point[2] + rotated_y_axis[2]});"
            z_arrow_command = rf"\draw[blue, line width={arrow_width}pt] (axis cs: {point[0]}, {point[1]}, {point[2]}) -- (axis cs: {point[0] + rotated_z_axis[0]}, {point[1] + rotated_z_axis[1]}, {point[2] + rotated_z_axis[2]});"

            arrow_commands.append(x_arrow_command)
            arrow_commands.append(y_arrow_command)
            arrow_commands.append(z_arrow_command)

        # Visualize start and end points with a bigger marker, square for start and circle for end
        start_point = points[0]
        end_point = points[-1]
        plot_3d_commands.append(rf"\addplot3+[forget plot, mark size=\customendmarkersize, mark=*, line width=\customlinethickness, color={arm_setup['color']}, {arm_setup['line_style']}, mark options={{fill={arm_setup['color']}}}] coordinates {{")
        plot_3d_commands.append(f"({start_point[0]}, {start_point[1]}, {start_point[2]})")
        plot_3d_commands.append("};")

        plot_3d_commands.append(rf"\addplot3+[forget plot, mark size=\customendmarkersize, mark=square*, line width=\customlinethickness, color={arm_setup['color']}, {arm_setup['line_style']}, mark options={{fill={arm_setup['color']}}}] coordinates {{")
        plot_3d_commands.append(f"({end_point[0]}, {end_point[1]}, {end_point[2]})")
        plot_3d_commands.append("};")

        # Plot 3D points
        plot_3d_commands.append(rf"\addplot3+[mark size=\custommarkersize, mark=*, line width=\customlinethickness, color={arm_setup['color']}, {arm_setup['line_style']}, mark options={{fill={arm_setup['color']}}}] coordinates {{")

        for i in point_indices:
            point = points[i]
            plot_3d_commands.append(f"({point[0]}, {point[1]}, {point[2]})")

        plot_3d_commands.append("};")

        # legend
        image = "clipper" if "Right" in arm else "grasper"
        image = "trajectoryplots/" + image
        plot_3d_commands.append(rf"\addlegendentry{{\thumbnail{{{arm}}}{{{image}.png}}}}")

    arrow_file = open(f"arrows_{id}.tex", "w")
    arrow_file.write("\n".join(arrow_commands))

    plot_file = open(f"plot_{id}.tex", "w")
    plot_file.write("\n".join(plot_3d_commands))

